Multi-Task Evolution for Zero-Shot Cross-Problem Generalization using LLMs

Designing effective heuristics for diverse combinatorial optimization problems requires substantial expertise and repeated search. Large language models (LLMs) automate heuristic generation and refinement, but heuristic search typically depends on evaluation feedback from the problem being optimized. Generalizing to new problem definitions using only source-task feedback therefore remains a central challenge. We introduce MECo, an LLM-driven multi-task evolutionary framework for zero-shot cross-problem generalization. MECo maintains task-conditioned heuristic populations and uses a transfer gap based on cross-task population performance to guide their interactions. These interactions enable the transfer and recombination of heuristics. A complementary selection criterion then constructs a compact heuristic set by rewarding each member's additional coverage of source combinations. The selected set is applied to target problems without further search or adaptation. Experiments on 32 problem variants across vehicle routing (VRP) and flexible job-shop scheduling (FJSP) show that MECo achieves the lowest mean costs compared with eight automated heuristic design (AHD) baselines under the same budgets. On out-of-domain problems, it outperforms the strongest baseline in each family. Moreover, integrating the framework of MECo with different AHD methods improves their ID and OOD performance in both families, supporting its effectiveness across different methods.

==> code/appendix_fjsp_heuristic.py <==
import math
import numpy as np

def select_action(instance: dict, state: dict, actions: list[tuple[int, int]]) -> tuple[int, int]:
    """Choose one ready operation-machine action, prioritizing setup times where applicable.

    Args:
        instance: Current FJSP instance; `active_constraints` lists its lowercase primitive IDs.
        state: Partial schedule, machine sequences, and within-job predecessor mapping.
        actions: Ready and machine-eligible (operation_id, machine_id) pairs.

    Returns:
        One pair contained in actions.
    """
    if not actions:
        raise ValueError('No ready action')
    operations = {int(operation['id']): operation for operation in instance['operations']}
    active = set(instance.get('active_constraints', ()))

    def duration(operation_id: int, machine: int) -> int:
        """Fetch the processing duration for a given operation on a specified machine."""
        for alternative in operations[operation_id]['alternatives']:
            if int(alternative['machine']) == int(machine):
                return int(alternative['duration'])
        return 10 ** 12

    def compute_start_time(operation_id: int, machine: int) -> int:
        """Compute the start time for an operation on a machine considering release and transport times."""
        start_time = int(instance['release_dates'][int(operations[operation_id]['job'])]) if 'r' in active else 0
        previous = state['job_previous'].get(operation_id)
        if previous is not None:
            previous_record = state['scheduled'][previous]
            start_time = max(start_time, int(previous_record['end']))
            if 't' in active:
                start_time = max(start_time, int(previous_record['end']) + int(instance['transport_times'][int(previous_record['machine'])][machine]))
        sequence = state['machine_sequences'][machine]
        last_operation = sequence[-1] if sequence else None
        machine_ready_time = 0 if last_operation is None else int(state['scheduled'][last_operation]['end'])
        return max(start_time, machine_ready_time)

    def compute_setup_time(operation_id: int, machine: int) -> int:
        """Calculate setup time based on the last operation's family."""
        if 's' in active:
            families = instance['setup_families']
            last_operation = state['machine_sequences'][machine][-1] if state['machine_sequences'][machine] else None
            previous_family = int(instance['num_setup_families']) if last_operation is None else int(families[last_operation])
            return int(instance['setup_times'][machine][previous_family][int(families[operation_id])])
        return 0

    def compute_completion(action: tuple[int, int]) -> int:
        """Calculate the total completion time for an action."""
        (operation_id, machine) = map(int, action)
        start_time = compute_start_time(operation_id, machine)
        setup_time = compute_setup_time(operation_id, machine)
        start_time += setup_time
        processing_duration = duration(operation_id, machine)
        return start_time + processing_duration
    best_action = min(actions, key=lambda action: compute_completion(action) + (compute_setup_time(action[0], action[1]) if 's' in active else 0))
    return tuple(map(int, best_action))

==> code/appendix_routing_heuristic.py <==
from collections.abc import Callable
import numpy as np

def select_next_node(instance: dict, current_node: int, destination_node: int, unvisited_nodes: np.ndarray, feasibility_check: Callable[[int], bool]) -> int | None:
    """Select one feasible next node for the active route considering vehicle capacity and time windows.

    Args:
        instance: State and candidate metrics described in the task. The
            active_constraints list identifies primitive constraint membership.
        current_node: int, last node on the active route.
        destination_node: int, depot/destination. Returning it ends the route.
        unvisited_nodes: np.ndarray[int], shape (m,).
        feasibility_check: callable that checks whether a node can be appended.

    Returns:
        A feasible node from unvisited_nodes, or destination_node to end the route.
    """
    active_constraints = instance.get('active_constraints', [])
    candidate_metrics = instance.get('candidate_metrics', {})
    distance_matrix = instance.get('dismatrix', {})
    remaining_capacity = instance.get('remaining_capacity', float('inf'))
    route_distance = instance.get('route_distance', 0)
    route_limit = instance.get('route_limit', float('inf'))
    remaining_route_budget_ratio = instance.get('remaining_route_budget_ratio', 1.0)
    feasible_nodes = []
    for node in unvisited_nodes:
        node = int(node)
        if not feasibility_check(node):
            continue
        metrics = candidate_metrics.get(node)
        if metrics is None:
            continue
        if 'capacity' in active_constraints:
            demand = metrics['demand']
            remaining_after = metrics['remaining_after']
            if demand > remaining_capacity:
                continue
            if 'l' in active_constraints and demand > 0 and (remaining_after <= 0):
                continue
        if 'tw' in active_constraints and (not metrics.get('feasible', True)):
            continue
        feasible_nodes.append(node)
    if not feasible_nodes:
        return int(destination_node)
    scores = {}
    for node in feasible_nodes:
        dist_to_node = distance_matrix[current_node][node]
        metrics = candidate_metrics[node]
        wait_ratio = metrics.get('waiting_ratio', 0.0)
        finish_ratio = metrics.get('finish_ratio', 0.0)
        arrival_ratio = metrics.get('arrival_ratio', 0.0)
        slack_ratio = metrics.get('slack_ratio', 0.0)
        score = dist_to_node + wait_ratio + finish_ratio + arrival_ratio * 0.5
        if 'tw' in active_constraints and (not metrics.get('feasible', True)):
            score += 1000
        scores[node] = score
    selected_node = min(scores, key=scores.get)
    dist_next = distance_matrix[current_node][selected_node]
    if route_distance + dist_next > route_limit * remaining_route_budget_ratio:
        return int(destination_node)
    return int(selected_node)
